Integrated correlators in $\mathcal{N}=4$ SYM beyond localisation

We study integrated correlators of four superconformal primaries $\mathcal{O}_{p}$ with arbitrary charges $p$ in $\mathcal{N}{=}4$ super Yang-Mills theory (SYM). The $ \langle \mathcal{O}_{2} \mathcal{O}_{2} \mathcal{O}_{p} \mathcal{O}_{p} \rangle$ integrated correlators can be computed by supersymmetric localisation, whereas correlators with more general charges are currently not accessible from this method and in general contain complicated multi-zeta values. Nevertheless we observe that if one sums over the contributions from all different channels in a given correlator, then all the multi-zeta values (and products of zeta's) cancel leaving only $\zeta(2\ell{+}1)$ at $\ell$-loops. We then propose an exact expression of such integrated correlators in the planar limit, valid for arbitrary 't Hooft coupling. The expression matches with the known exact localisation-based results for specific charges, as well as with all existing perturbative and strong-coupling results in the literature for more general charges. As an application, our result is used to determine certain $7$-loop Feynman integral periods and fix previously unknown coefficients in the correlators at strong coupling.

==> anc/Periods_6loop_Correlator.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78177,       2221]
NotebookOptionsPosition[     77457,       2200]
NotebookOutlinePosition[     77850,       2216]
CellTagsIndexPosition[     77807,       2213]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Integrands of six-loop correlators", "Subsubsection",
 CellChangeTimes->{{3.900744687248342*^9, 3.900744690709597*^9}, {
  3.90074500132358*^9, 
  3.900745008764874*^9}},ExpressionUUID->"479b04a7-cdb1-40cc-852e-\
f4e3ef53f0d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "7"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "10"}], "4"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   FractionBox[
    SubsuperscriptBox["x", 
     RowBox[{"2", ",", "10"}], "2"], 
    RowBox[{
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "2"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"7", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"7", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"9", ",", "10"}], "2"]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "4"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   FractionBox[
    SubsuperscriptBox["x", 
     RowBox[{"2", ",", "4"}], "2"], 
    RowBox[{
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "2"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"7", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"7", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"9", ",", "10"}], "2"]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "4"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "8"}], "4"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "6"}], "4"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "5"}], "6"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", 
     RowBox[{"3", ",", "5"}], "8"], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "5"}], "4"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   FractionBox[
    SubsuperscriptBox["x", 
     RowBox[{"4", ",", "6"}], "2"], 
    RowBox[{
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "2"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"7", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"9", ",", "10"}], "2"]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "5"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "10"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "4"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "6"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", 
     RowBox[{"3", ",", "5"}], "4"], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "8"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "2"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "3"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"1", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"2", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "4"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"3", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "5"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"4", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"5", ",", "6"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "7"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"6", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "8"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"7", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "9"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"8", ",", "10"}], "2"], " ", 
      SubsuperscriptBox["x", 
       RowBox[{"9", ",", "10"}], "2"]}], ")"}]}], ",", 
   FractionBox["1", 
    RowBox[{
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "2"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"1", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "3"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "6"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"2", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "4"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"3", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "5"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"4", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "8"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"5", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "7"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"6", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"7", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "9"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"8", ",", "10"}], "2"], " ", 
     SubsuperscriptBox["x", 
      RowBox[{"9", ",", "10"}], "2"]}]]}], "}"}]], "Input",
 CellChangeTimes->{{3.900744696927808*^9, 
  3.900744700729514*^9}},ExpressionUUID->"6249aa97-c2b2-4fb0-b760-\
46343e23e945"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corresponding Periods", "Subsubsection",
 CellChangeTimes->{{3.900744749940383*^9, 
  3.900744780048079*^9}},ExpressionUUID->"b0bd43b6-5f6a-4a76-ad45-\
39addada62f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"768", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1696", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"1120", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["128", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"1760", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"640", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"1600", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"2400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["128", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{
     FractionBox["128", "27"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"1120", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"4640", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"5760", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{
     FractionBox["368", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"2880", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"62032", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"880", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"28220", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"1440", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"720", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2880", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{
     FractionBox["64", "21"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"1680", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"2800", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"176", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"8580", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"106632", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{"1400", " ", 
    RowBox[{"Zeta", "[", "5", "]"}], " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "192"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"448", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"280", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["32", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"560", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["32", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{
     FractionBox["32", "27"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"240", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"1440", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{
     FractionBox["112", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"720", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"15508", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"770", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"14356", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "192"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"448", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"280", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["32", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"560", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["32", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{
     FractionBox["32", "27"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"240", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"1440", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{
     FractionBox["112", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"720", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"15508", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"770", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"14356", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "192"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["32", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["32", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"240", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"1440", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"720", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"15508", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{"3432", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{"1716", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], ",", 
   RowBox[{
    RowBox[{"384", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"224", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"80", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["64", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"640", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"320", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"800", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"1600", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["64", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{
     FractionBox["64", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"560", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"2320", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"2880", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{
     FractionBox["112", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"1440", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"31016", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"2420", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"26932", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"1536", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"3200", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2240", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["256", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"2560", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"1280", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"3200", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"6400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["256", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{
     FractionBox["256", "27"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"2240", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"9280", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"11520", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"192", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"5760", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"124064", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"2640", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"1464", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"384", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"64", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"80", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["64", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"800", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"320", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"800", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"800", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["64", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{
     FractionBox["64", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"3720", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"2880", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{
     FractionBox["128", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"1440", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"31016", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"4180", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"45236", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"480", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"800", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["80", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"2200", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"27488", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "192"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"320", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"80", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["32", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"1120", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"400", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"800", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["32", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{
     FractionBox["64", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"560", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"1640", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"1440", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"720", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"15508", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"4620", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"54420", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"480", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"800", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["80", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"2200", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"27488", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "384"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1024", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "+", 
    RowBox[{"640", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["64", "63"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"1280", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"320", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"800", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["64", "5"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{
     FractionBox["512", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{"480", " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"2880", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{
     FractionBox["256", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"1440", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"31016", " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
    RowBox[{"1760", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"28156", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"480", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
    RowBox[{"800", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["80", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
    RowBox[{"2200", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"27488", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"80", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["32", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{
     FractionBox["16", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"278", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"80", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["32", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{
     FractionBox["16", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"278", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"64", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "5", ",", "3"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"7", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"80", " ", 
     RowBox[{"zeta", "[", 
      RowBox[{"5", ",", "3"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{"400", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["32", "189"], " ", 
     SuperscriptBox["\[Pi]", "6"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
     RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
    RowBox[{
     FractionBox["16", "3"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
    RowBox[{"110", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
    RowBox[{"278", " ", 
     RowBox[{"Zeta", "[", "13", "]"}]}]}], ",", 
   RowBox[{"1716", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.900744756989094*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"842e5104-fc09-4604-bf6c-41a264d9f4a5"]
}, Open  ]]
},
WindowSize->{808, 681},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ca0f366c-6637-4fff-8fc6-eb89216a8781"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 233, 4, 45, "Subsubsection",ExpressionUUID->"479b04a7-cdb1-40cc-852e-f4e3ef53f0d2"],
Cell[816, 28, 50727, 1429, 1767, "Input",ExpressionUUID->"6249aa97-c2b2-4fb0-b760-46343e23e945"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51580, 1462, 172, 3, 45, "Subsubsection",ExpressionUUID->"b0bd43b6-5f6a-4a76-ad45-39addada62f1"],
Cell[51755, 1467, 25686, 730, 1687, "Output",ExpressionUUID->"842e5104-fc09-4604-bf6c-41a264d9f4a5"]
}, Open  ]]
}
]
*)


